Critical Organization of p-Adic Deep Neural Networks

We study continuous neural networks whose neurons are the points of the ring of p-adic integers, a fractal tree-like space that encodes hierarchical architectures. The hidden states solve a nonlinear integral equation, which describes the equilibria of recurrent networks and deep equilibrium models; feedforward architectures appear as the special case of kernels without feedback. We prove that the state is unique and depends Lipschitz-continuously on the parameters whenever the product of the Lipschitz constant of the activation function and the operator norm of the connectivity is less than one, and that, when the parameters are locally constant, every state is exactly the state of a finite network with a tree-like topology. We introduce p-adic discrete deep networks, whose layers are the levels of the tree and whose weights are coarse-grainings of a single kernel, and show that, in the stable region, they converge to the continuous network as the depth tends to infinity. Feedforward networks always have a unique state; hence a multiplicity of states, and therefore critical organization in our sense, requires recurrence. For recurrent networks with radial kernels we prove a sharp transition: the zero state is the only state if and only if the total coupling does not exceed one. For hierarchical kernels, above the threshold, the states are indexed by sign patterns on the leaves of the tree, their number is computed exactly, and they form a tree-indexed partially ordered set graded by instability. Numerical experiments illustrate these results and test conjectures on general radial kernels and on random recurrent networks on the tree. Finally, we interpret the critical organization hypothesis for deep neural networks, originally formulated for brain organization, through the lens of multistability, and we discuss the continuous limits of families of finite networks.

==> anc/README.txt <==
Supplementary code for
"Critical Organization of p-Adic Deep Neural Networks" (W. A. Zuniga-Galindo)

Requirements: Python 3, NumPy, SciPy, Matplotlib.

padicnet.py                 shared routines (radial operators, averaging matrices, Newton solver)
exp2_lib.py                 exact state count for the kernel a P_l + b P_0
exp2_hierarchical_count.py  Section 9.1, Figure 1  (writes exp2_hierarchical.pdf)
exp3_cascade.py             Section 9.2, Figure 2  (writes exp3_cascade.pdf)
exp6_random_tree.py         Section 9.3, Figure 3  (writes exp6_random_tree.pdf)
exp8_regimes.py             Section 9.4, Figure 4  (writes exp8_regimes.pdf)

Run each script from this directory, e.g.  python3 exp2_hierarchical_count.py
Each script also writes a text file with the numerical results.
In the paper the figures are named fig_hierarchical.pdf, fig_cascade.pdf,
fig_random.pdf and fig_regimes.pdf.


==> anc/exp2_hierarchical_count.py <==
"""
Experiment 2 -- Exact count of states for the hierarchical kernel aP_l + bP_0
(Theorem 7.5), as the cross-ball coupling b moves beyond the theorem's range.

Reduction used (exact, valid for every b): on D^l the state equation is
    psi_a(h(I)) = b m,   psi_a(s) = s - a tanh s,   m = mean_I tanh h(I),
so all values h(I) solve psi_a(s) = c for one common c = b m.  For a > 1 this
equation has the branches  s_-(c) (needs c <= M_a),  s_0(c) (needs |c| < M_a),
s_+(c) (needs c >= -M_a).  A state is a choice of branch per neuron with counts
(n_+, n_0, n_-) and a root c of
    g(c) = c - (b/N) [n_+ tanh s_+(c) + n_0 tanh s_0(c) + n_- tanh s_-(c)].
Each root gives multinomial(N; n_+, n_0, n_-) states.  This enumerates ALL
states exactly (up to root-finding), for all b.  The unstable dimension of each
state is computed from the Jacobian -h + aP_l tanh h + bP_0 tanh h.

Outputs: exp2_hierarchical.pdf/.png, exp2_results.txt
"""
import numpy as np
from math import comb
from scipy.optimize import brentq
import matplotlib.pyplot as plt

A_VALUES = [1.5, 2.0, 3.0]
P, L = 2, 4                      # 16 neurons (exact count is cheap for any N)
N = P ** L
B_GRID = np.round(np.linspace(-3.0, 3.0, 241), 4)


def branch_tables(a, n=200001):
    sa = np.arccosh(np.sqrt(a))
    Ma = -(sa - a * np.tanh(sa))                     # psi(-s_a) = M_a > 0
    s_plus = np.linspace(sa, sa + 60, n)             # psi increasing  (-M_a, inf)
    s_zero = np.linspace(-sa, sa, n)[::-1]           # psi increasing from -M_a to M_a when reversed
    s_minus = np.linspace(-sa - 60, -sa, n)          # psi increasing  (-inf, M_a)
    psi = lambda s: s - a * np.tanh(s)
    return sa, Ma, [(psi(s_minus), s_minus), (psi(s_zero), s_zero), (psi(s_plus), s_plus)]


def b0_theorem(a):
    """b_0(a) = sup_{c1 < M_a} min(c1, kappa(c1)) from the proof of Theorem 7.5 (iv)."""
    sa, Ma, tabs = branch_tables(a, 20001)
    best = 0.0
    for c1 in np.linspace(1e-4, Ma * 0.999, 400):
        kap = np.inf
        for (cv, sv) in tabs:
            mask = np.abs(cv) <= c1
            if mask.any():
                kap = min(kap, np.min(np.abs(1 - a / np.cosh(sv[mask]) ** 2)))
        best = max(best, min(c1, kap))
    return best


def count_states(a, b, tabs, Ma):
    """Return (total states, stable states, list of (n-,n0,n+,c,mult,unstable_dim))."""
    inv = [lambda c, t=t: np.interp(c, t[0], t[1]) for t in tabs]   # branch inverses
    total, stable, rows = 0, 0, []
    for nm in range(N + 1):
        for n0 in range(N + 1 - nm):
            npl = N - nm - n0
            lo, hi = -1e9, 1e9                       # admissible interval for c
            if nm: hi = min(hi, Ma)
            if npl: lo = max(lo, -Ma)
            if n0: lo, hi = max(lo, -Ma), min(hi, Ma)
            # |c| = |b m| <= |b|, so restrict further
            lo, hi = max(lo, -abs(b) - 1e-12), min(hi, abs(b) + 1e-12)
            if lo > hi:
                continue
            eps = 1e-12
            lo2, hi2 = lo + (eps if (n0 or npl) and lo == -Ma else 0), hi - (eps if (n0 or nm) and hi == Ma else 0)

            def g(c):
                m = (nm * np.tanh(inv[0](c)) + n0 * np.tanh(inv[1](c)) + npl * np.tanh(inv[2](c))) / N
                return c - b * m
            if b == 0:
                roots = [0.0] if lo2 <= 0 <= hi2 else []
            else:
                cs = np.linspace(lo2, hi2, 400)
                gv = g(cs)
                roots = [cs[i] for i in range(len(cs)) if gv[i] == 0]
                for i in range(len(cs) - 1):
                    if gv[i] * gv[i + 1] < 0:
                        roots.append(brentq(g, cs[i], cs[i + 1], xtol=1e-14))
            for c in roots:
                mult = comb(N, nm) * comb(N - nm, n0)
                vals = np.array([inv[0](c)] * nm + [inv[1](c)] * n0 + [inv[2](c)] * npl)
                J = -np.eye(N) + (a * np.eye(N) + b * np.ones((N, N)) / N) * (1 / np.cosh(vals) ** 2)[None, :]
                ud = int(np.sum(np.linalg.eigvals(J).real > 1e-9))
                total += mult
                stable += mult if ud == 0 else 0
                rows.append((nm, n0, npl, c, mult, ud))
    return total, stable, rows


results, log = {}, []
for a in A_VALUES:
    sa, Ma, tabs = branch_tables(a)
    b0 = b0_theorem(a)
    tot, stab = [], []
    for b in B_GRID:
        t, s, _ = count_states(a, b, tabs, Ma)
        tot.append(t); stab.append(s)
    results[a] = (np.array(tot), np.array(stab), b0, Ma)
    # range of b where the count is exactly 3^N / 2^N
    full = B_GRID[np.array(tot) == 3 ** N]
    sfull = B_GRID[np.array(stab) == 2 ** N]
    log.append(f"a={a}: M_a={Ma:.4f}, theorem b0(a)={b0:.4f}; "
               f"count = 3^N for b in [{full.min():.3f}, {full.max():.3f}] (grid); "
               f"stable = 2^N for b in [{sfull.min():.3f}, {sfull.max():.3f}]")

# sanity check: verify a few states by direct Newton residual
a, b = 2.0, 0.5
sa, Ma, tabs = branch_tables(a)
_, _, rows = count_states(a, b, tabs, Ma)
inv = [lambda c, t=t: np.interp(c, t[0], t[1]) for t in tabs]
worst = 0
for (nm, n0, npl, c, mult, ud) in rows:
    h = np.array([inv[0](c)] * nm + [inv[1](c)] * n0 + [inv[2](c)] * npl)
    worst = max(worst, np.max(np.abs(h - a * np.tanh(h) - b * np.mean(np.tanh(h)))))
log.append(f"check a={a}, b={b}: max residual over {len(rows)} state classes = {worst:.2e}")
open("exp2_results.txt", "w").write("\n".join(log) + "\n")
print("\n".join(log))

# ---------------------------------------------------------------- figure
import pickle
pickle.dump({"B": B_GRID, "results": results, "N": N}, open("exp2_data.pkl", "wb"))


def plot_figure(B_GRID, results, N):
    plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm", "font.size": 9,
                         "axes.linewidth": 0.6})
    STY = {1.5: ("#2a78d6", "-"), 2.0: ("#eb6834", "--"), 3.0: ("#1baf7a", ":")}
    fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.9), sharex=True, sharey=True)
    for a in sorted(results):
        tot, stab, b0, Ma = results[a]
        col, ls = STY[a]
        axes[0].plot(B_GRID, tot / 3.0 ** N, color=col, ls=ls, lw=1.4, label=fr"$a={a:g}$")
        axes[1].plot(B_GRID, stab / 2.0 ** N, color=col, ls=ls, lw=1.4)
    axes[0].set_ylabel(r"$\#\mathrm{states}\,/\,3^{p^l}$")
    axes[1].set_ylabel(r"$\#\mathrm{stable\ states}\,/\,2^{p^l}$")
    axes[1].yaxis.set_tick_params(labelleft=True)
    axes[0].set_title(r"(a) all states", fontsize=9)
    axes[1].set_title(r"(b) asymptotically stable states", fontsize=9)
    for ax in axes:
        ax.set_xlabel(r"global coupling $b$")
        ax.set_ylim(-0.03, 1.05); ax.set_xlim(-3, 3)
        ax.grid(color="#e6e6e3", lw=0.5); ax.set_axisbelow(True)
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, loc="lower center", ncol=3, frameon=False, fontsize=8,
               bbox_to_anchor=(0.5, -0.01))
    fig.tight_layout(rect=(0, 0.07, 1, 1))
    fig.savefig("exp2_hierarchical.pdf"); fig.savefig("exp2_hierarchical.png", dpi=200)


plot_figure(B_GRID, results, N)


==> anc/exp2_lib.py <==
"""Exact state count for a P_l + b P_0 (from Experiment 2)."""
import numpy as np
from math import comb
from scipy.optimize import brentq

def branch_tables(a, n=200001):
    sa = np.arccosh(np.sqrt(a))
    Ma = -(sa - a * np.tanh(sa))                     # psi(-s_a) = M_a > 0
    s_plus = np.linspace(sa, sa + 60, n)             # psi increasing  (-M_a, inf)
    s_zero = np.linspace(-sa, sa, n)[::-1]           # psi increasing from -M_a to M_a when reversed
    s_minus = np.linspace(-sa - 60, -sa, n)          # psi increasing  (-inf, M_a)
    psi = lambda s: s - a * np.tanh(s)
    return sa, Ma, [(psi(s_minus), s_minus), (psi(s_zero), s_zero), (psi(s_plus), s_plus)]


def count_states(a, b, tabs, Ma, N):
    """Return (total states, stable states, list of (n-,n0,n+,c,mult,unstable_dim))."""
    inv = [lambda c, t=t: np.interp(c, t[0], t[1]) for t in tabs]   # branch inverses
    total, stable, rows = 0, 0, []
    for nm in range(N + 1):
        for n0 in range(N + 1 - nm):
            npl = N - nm - n0
            lo, hi = -1e9, 1e9                       # admissible interval for c
            if nm: hi = min(hi, Ma)
            if npl: lo = max(lo, -Ma)
            if n0: lo, hi = max(lo, -Ma), min(hi, Ma)
            # |c| = |b m| <= |b|, so restrict further
            lo, hi = max(lo, -abs(b) - 1e-12), min(hi, abs(b) + 1e-12)
            if lo > hi:
                continue
            eps = 1e-12
            lo2, hi2 = lo + (eps if (n0 or npl) and lo == -Ma else 0), hi - (eps if (n0 or nm) and hi == Ma else 0)

            def g(c):
                m = (nm * np.tanh(inv[0](c)) + n0 * np.tanh(inv[1](c)) + npl * np.tanh(inv[2](c))) / N
                return c - b * m
            if b == 0:
                roots = [0.0] if lo2 <= 0 <= hi2 else []
            else:
                cs = np.linspace(lo2, hi2, 400)
                gv = g(cs)
                roots = [cs[i] for i in range(len(cs)) if gv[i] == 0]
                for i in range(len(cs) - 1):
                    if gv[i] * gv[i + 1] < 0:
                        roots.append(brentq(g, cs[i], cs[i + 1], xtol=1e-14))
            for c in roots:
                mult = comb(N, nm) * comb(N - nm, n0)
                vals = np.array([inv[0](c)] * nm + [inv[1](c)] * n0 + [inv[2](c)] * npl)
                J = -np.eye(N) + (a * np.eye(N) + b * np.ones((N, N)) / N) * (1 / np.cosh(vals) ** 2)[None, :]
                ud = int(np.sum(np.linalg.eigvals(J).real > 1e-9))
                total += mult
                stable += mult if ud == 0 else 0
                rows.append((nm, n0, npl, c, mult, ud))
    return total, stable, rows



def count(a, b, N):
    sa, Ma, tabs = branch_tables(a)
    tot, stab, _ = count_states(a, b, tabs, Ma, N)
    return tot, stab


==> anc/exp3_cascade.py <==
"""
Experiment 3 -- A cascade of critical points across the levels of the tree
(Conjecture 12.1).

Network: h = lambda * K tanh(h), zero input, K = sum_{j=0}^{l} c_j P_j with
c_j proportional to 2^{-j}, sum c_j = 1.  The coupling inside balls of level k
is lambda*A_k, A_k = sum_{j>=k} c_j, which exceeds 1 for lambda > lambda_k = 1/A_k.
Prediction: the number of states increases in steps near lambda_0 = 1 < lambda_1
< ... < lambda_l, reaching 3^{p^k} as level k becomes active.

States are found by batched damped Newton iterations started from every sign
pattern sigma in {-1,0,1}^{G_l} at two amplitudes, plus random starts; distinct
solutions are counted and classified by unstable dimension.  The finite networks
are small (p=2, l=3: 8 neurons; p=3, l=2: 9 neurons) so that all 3^N patterns
can be used as starting points.

Outputs: exp3_cascade.pdf/.png, exp3_results.txt
"""
import itertools
import numpy as np
import matplotlib.pyplot as plt
from padicnet import radial_operator, coarse_couplings

rng = np.random.default_rng(3)
CASES = [(2, 3), (3, 2)]
LAMBDAS = np.round(np.geomspace(0.6, 30, 46), 4)
N_RANDOM = 4000


def profile(l):
    c = 2.0 ** -np.arange(l + 1)
    return c / c.sum()


def batched_newton(T, H, iters=80):
    N = T.shape[1]
    I = np.eye(N)
    for _ in range(iters):
        th = np.tanh(H)
        F = H - th @ T.T
        J = I[None] - T[None] * (1 - th ** 2)[:, None, :]
        try:
            step = np.linalg.solve(J, F[..., None])[..., 0]
        except np.linalg.LinAlgError:
            step = np.linalg.lstsq(J.reshape(-1, N), F.reshape(-1), rcond=None)[0].reshape(H.shape)
        nrm = np.max(np.abs(step), axis=1, keepdims=True)
        H = H - step * np.minimum(1.0, 2.0 / np.maximum(nrm, 1e-300))   # damping
    res = np.max(np.abs(H - np.tanh(H) @ T.T), axis=1)
    return H[res < 1e-10]


def distinct(H, tol=1e-6):
    if len(H) == 0:
        return H
    keys = np.round(H / tol).astype(np.int64)
    _, idx = np.unique(keys, axis=0, return_index=True)
    out = []
    for h in H[np.sort(idx)]:          # merge near-duplicates split by rounding
        if not any(np.max(np.abs(h - g)) < 10 * tol for g in out):
            out.append(h)
    return np.array(out)


def unstable_dims(T, H):
    th2 = 1 - np.tanh(H) ** 2
    J = -np.eye(T.shape[0])[None] + T[None] * th2[:, None, :]
    ev = np.linalg.eigvals(J)
    return np.sum(ev.real > 1e-9, axis=1)


results, log = {}, []
for (p, l) in CASES:
    N = p ** l
    K = radial_operator(p, l, profile(l))
    A = coarse_couplings(profile(l))
    pats = np.array(list(itertools.product([-1.0, 0.0, 1.0], repeat=N)))
    tot, stab = [], []
    for lam in LAMBDAS:
        T = lam * K
        starts = np.vstack([pats * lam, pats * lam * A[-1] + 0.3 * pats,
                            rng.normal(0, lam, (N_RANDOM, N))])
        H = distinct(batched_newton(T, starts))
        ud = unstable_dims(T, H)
        tot.append(len(H)); stab.append(int(np.sum(ud == 0)))
        log.append(f"p={p} l={l} lambda={lam:8.4f}: {len(H):6d} states, {stab[-1]:5d} stable")
    results[(p, l)] = (np.array(tot), np.array(stab), 1 / A)
    log.append(f"p={p} l={l}: thresholds lambda_k = 1/A_k = {np.round(1 / A, 3).tolist()}")

open("exp3_results.txt", "w").write("\n".join(log) + "\n")
print("\n".join(l for l in log if "thresholds" in l))

# ---------------------------------------------------------------- figure
plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm", "font.size": 9,
                     "axes.linewidth": 0.6})
BLUE, ORANGE, GRAY = "#2a78d6", "#eb6834", "#8a8a85"
fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.9))
for ax, (p, l) in zip(axes, CASES):
    tot, stab, lam_k = results[(p, l)]
    N = p ** l
    ax.step(LAMBDAS, np.log(tot) / np.log(3), where="post", color=BLUE, lw=1.3,
            label=r"$\log_3(\#\,\mathrm{states})$")
    ax.step(LAMBDAS, np.log(np.maximum(stab, 1)) / np.log(2), where="post", color=ORANGE,
            lw=1.3, ls=(0, (4, 2)), label=r"$\log_2(\#\,\mathrm{stable})$")
    for k, lk in enumerate(lam_k):
        ax.axvline(lk, color=GRAY, lw=0.6, ls=":")
        ax.text(lk * 1.04, N + 0.55, fr"$\lambda_{k}$", fontsize=7.5, color="#444")
    for k in range(l + 1):
        ax.axhline(p ** k, color="#d9d9d6", lw=0.6, zorder=0)
        ax.text(0.62, p ** k + 0.12, fr"$p^{k}$", fontsize=7, color="#666")
    ax.set_xscale("log")
    ax.set_xlim(LAMBDAS[0], LAMBDAS[-1]); ax.set_ylim(-0.4, N + 1.3)
    ax.set_xlabel(r"total coupling $\lambda$")
    ax.set_title(fr"({'ab'[CASES.index((p, l))]}) $p={p}$, $l={l}$ ({N} neurons)", fontsize=9)
axes[0].set_ylabel("number of states (log scale)")
axes[0].legend(frameon=False, fontsize=7.5, loc="center left")
fig.tight_layout()
fig.savefig("exp3_cascade.pdf"); fig.savefig("exp3_cascade.png", dpi=200)


==> anc/exp6_random_tree.py <==
"""
Experiment 6 -- Random recurrent networks on the tree (Conjecture on random
recurrent networks; Remark on gradient structure).

Network: dh/dt = -h + M tanh(h), M a p^l x p^l random matrix with independent
centered Gaussian entries of variance p^{-l} v(|I-K|_p).  rho(v)^2 is the mean
of v over G_l.  Two profiles, normalized so that rho(v) = g:
  * flat:  v constant (the model of Sompolinsky et al.);
  * local: v(d) proportional to (d + p^{-l})^{-1}, concentrated on small p-adic
           distances.
Measured, for g on a grid:
  (A) number of distinct equilibria found by Newton's method from many random
      initial conditions (a lower bound), averaged over samples;
  (B) for the local profile, the fraction of the energy of the equilibria carried
      by functions constant on balls of level k:  ||P_k h||^2 / ||h||^2;
  (C) the largest Lyapunov exponent of the dynamics, for the asymmetric matrix M
      and for its symmetric part (M + M^T)/sqrt(2) (same variance), by the
      Benettin method.
Outputs: exp6_random_tree.pdf/.png, exp6_results.txt
"""
import numpy as np
import matplotlib.pyplot as plt
from padicnet import averaging_matrix

rng = np.random.default_rng(6)
P = 2
LEVELS = [3, 4, 5]                       # 8, 16, 32 neurons
G_GRID = np.round(np.arange(0.5, 2.51, 0.25), 2)
SAMPLES = 8
N_STARTS = 3000


def padic_dist_matrix(p, l):
    N = p ** l
    idx = np.arange(N)
    diff = (idx[:, None] - idx[None, :]) % N
    v = np.full((N, N), l)               # valuation, l means I = K
    for j in range(l):
        mask = (diff % p ** (j + 1) != 0) & (v == l)
        v[mask] = j
    d = np.where(v == l, 0.0, float(p) ** (-v))
    return d


def profile_matrix(p, l, kind, g):
    N = p ** l
    d = padic_dist_matrix(p, l)
    if kind == "flat":
        v = np.ones((N, N))
    else:
        v = 1.0 / (d + float(p) ** (-l))
    v = v / v[0].mean() * g ** 2         # rho(v)^2 = mean over K of v(|K|_p) = g^2
    return v


def sample_M(p, l, kind, g):
    N = p ** l
    v = profile_matrix(p, l, kind, g)
    return rng.normal(size=(N, N)) * np.sqrt(v / N)


def batched_newton(M, H, iters=60):
    N = M.shape[0]
    I = np.eye(N)
    for _ in range(iters):
        th = np.tanh(H)
        F = H - th @ M.T
        J = I[None] - M[None] * (1 - th ** 2)[:, None, :]
        try:
            step = np.linalg.solve(J, F[..., None])[..., 0]
        except np.linalg.LinAlgError:
            break
        nrm = np.max(np.abs(step), axis=1, keepdims=True)
        H = H - step * np.minimum(1.0, 2.0 / np.maximum(nrm, 1e-300))
    res = np.max(np.abs(H - np.tanh(H) @ M.T), axis=1)
    return H[np.isfinite(res) & (res < 1e-9)]


def distinct(H, tol=1e-6):
    if len(H) == 0:
        return H
    keys = np.round(H / tol).astype(np.int64)
    _, idx = np.unique(keys, axis=0, return_index=True)
    out = []
    for h in H[np.sort(idx)]:            # merge near-duplicates split by rounding
        if not any(np.max(np.abs(h - g)) < 10 * tol for g in out[-50:]):
            out.append(h)
    return np.array(out)


def count_equilibria(M, g):
    N = M.shape[0]
    starts = rng.normal(0, max(g, 1.0) * 1.5, (N_STARTS, N))
    starts[0] = 0
    return distinct(batched_newton(M, starts))


def lyapunov(M, T=600.0, dt=0.05, transient=200.0):
    N = M.shape[0]
    h = rng.normal(0, 1, N)
    f = lambda x: -x + M @ np.tanh(x)
    for _ in range(int(transient / dt)):                       # RK4 transient
        k1 = f(h); k2 = f(h + dt / 2 * k1); k3 = f(h + dt / 2 * k2); k4 = f(h + dt * k3)
        h = h + dt / 6 * (k1 + 2 * k2 + 2 * k3 + k4)
    u = rng.normal(size=N); u /= np.linalg.norm(u)
    s = 0.0
    steps = int(T / dt)
    for _ in range(steps):
        k1 = f(h); k2 = f(h + dt / 2 * k1); k3 = f(h + dt / 2 * k2); k4 = f(h + dt * k3)
        Jv = lambda x, w: -w + M @ ((1 - np.tanh(x) ** 2) * w)
        l1 = Jv(h, u); l2 = Jv(h + dt / 2 * k1, u + dt / 2 * l1)
        l3 = Jv(h + dt / 2 * k2, u + dt / 2 * l2); l4 = Jv(h + dt * k3, u + dt * l3)
        u = u + dt / 6 * (l1 + 2 * l2 + 2 * l3 + l4)
        h = h + dt / 6 * (k1 + 2 * k2 + 2 * k3 + k4)
        n = np.linalg.norm(u); s += np.log(n); u /= n
    lyapunov.speed = np.linalg.norm(f(h)) / np.sqrt(N)
    return s / (steps * dt)


log = []
counts = {}
for kind in ("flat", "local"):
    for l in LEVELS:
        mean_counts = []
        for g in G_GRID:
            c = [len(count_equilibria(sample_M(P, l, kind, g), g)) for _ in range(SAMPLES)]
            mean_counts.append(np.mean(c))
            log.append(f"{kind} p={P} l={l} g={g:.2f}: equilibria found {c}")
        counts[(kind, l)] = np.array(mean_counts)

# (B) block structure of equilibria, local profile, l = 5, g = 2
l = 5; g = 2.0
fracs = {k: [] for k in range(l + 1)}
for _ in range(SAMPLES):
    M = sample_M(P, l, "local", g)
    E = count_equilibria(M, g)
    for h in E:
        if np.linalg.norm(h) < 1e-6:
            continue
        for k in range(l + 1):
            Pk = averaging_matrix(P, l, k)
            fracs[k].append(np.sum((Pk @ h) ** 2) / np.sum(h ** 2))
for k in range(l + 1):
    log.append(f"local l={l} g={g}: mean ||P_k h||^2/||h||^2, k={k}: {np.mean(fracs[k]):.3f} over {len(fracs[k])} equilibria")
flat_fr = []
for _ in range(SAMPLES):
    M = sample_M(P, l, "flat", g)
    for h in count_equilibria(M, g):
        if np.linalg.norm(h) < 1e-6:
            continue
        flat_fr.append([np.sum((averaging_matrix(P, l, k) @ h) ** 2) / np.sum(h ** 2) for k in range(l + 1)])
flat_fr = np.array(flat_fr)
for k in range(l + 1):
    log.append(f"flat l={l} g={g}: mean ||P_k h||^2/||h||^2, k={k}: {flat_fr[:, k].mean():.3f} over {len(flat_fr)} equilibria")

# (C) Lyapunov exponents, l = 6 (64 neurons)
lL = 6
LG = np.round(np.arange(0.5, 3.01, 0.25), 2)
lyap = {("flat", "asym"): [], ("flat", "sym"): [], ("local", "asym"): [], ("local", "sym"): []}
for g in LG:
    for kind in ("flat", "local"):
        a, s_, mv = [], [], []
        for _ in range(6):
            M = sample_M(P, lL, kind, g)
            a.append(lyapunov(M)); mv.append(lyapunov.speed > 1e-3)
            S = (M + M.T) / np.sqrt(2)
            s_.append(lyapunov(S))
        lyap[(kind, "asym")].append(np.mean(a)); lyap[(kind, "sym")].append(np.mean(s_))
        log.append(f"Lyapunov {kind} l={lL} g={g:.2f}: asym {np.mean(a):+.4f} (sd {np.std(a):.4f}), sym {np.mean(s_):+.4f}; asym runs not at equilibrium: {sum(mv)}/6")

open("exp6_results.txt", "w").write("\n".join(log) + "\n")
print("\n".join(l for l in log if "Lyapunov" in l or "P_k" in l))

import pickle
pickle.dump({"G": G_GRID, "counts": counts, "LG": LG, "lyap": lyap}, open("exp6_data.pkl", "wb"))

# ---------------------------------------------------------------- figure
plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm", "font.size": 9,
                     "axes.linewidth": 0.6})
BLUE, ORANGE, GREEN, GRAY = "#2a78d6", "#eb6834", "#1baf7a", "#8a8a85"
fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.8))
ax = axes[0]
marks = {3: "o", 4: "s", 5: "^"}
for kind, col in (("flat", BLUE), ("local", ORANGE)):
    for l in LEVELS:
        ax.semilogy(G_GRID, counts[(kind, l)], marks[l] + ("-" if kind == "flat" else "--"),
                    color=col, ms=3.2, lw=1.0, mfc="white" if kind == "local" else col,
                    label=fr"{kind}, $N={P**l}$")
ax.axvline(1, color=GRAY, lw=0.6, ls=":")
ax.set_xlabel(r"$\rho(v)$")
ax.set_ylabel("equilibria found (mean)")
ax.set_title("(a) number of equilibria", fontsize=9)
ax.legend(frameon=False, fontsize=6.5, ncol=2, loc="upper left")
ax.grid(color="#e6e6e3", lw=0.5); ax.set_axisbelow(True)
ax = axes[1]
for kind, col in (("flat", BLUE), ("local", ORANGE)):
    ax.plot(LG, lyap[(kind, "asym")], "o-", color=col, ms=3.2, lw=1.1, label=f"{kind}, asymmetric")
    ax.plot(LG, lyap[(kind, "sym")], "s--", color=col, ms=3.2, lw=1.1, mfc="white", label=f"{kind}, symmetric")
ax.axhline(0, color="#222", lw=0.8)
ax.axvline(1, color=GRAY, lw=0.6, ls=":")
ax.set_xlabel(r"$\rho(v)$")
ax.set_ylabel("largest Lyapunov exponent")
ax.set_title(fr"(b) largest Lyapunov exponent, $N={P**lL}$", fontsize=9)
ax.legend(frameon=False, fontsize=6.5, loc="lower left")
ax.grid(color="#e6e6e3", lw=0.5); ax.set_axisbelow(True)
fig.tight_layout()
fig.savefig("exp6_random_tree.pdf"); fig.savefig("exp6_random_tree.png", dpi=200)


==> anc/exp8_regimes.py <==
"""
Experiment 8 -- The three regimes of critical organization (multistability view).

For a coupling parameter crossing the critical point we compute, at the stable
state reached by the dynamics dh/dt = -h + T tanh(h) from a small random initial
condition:
  * relaxation time  tau = 1 / (-max Re eig J),  J = -I + T diag(1 - tanh^2 h);
  * susceptibility   chi = || (I - T diag(1 - tanh^2 h))^{-1} ||  (linear response);
and, over all states, the memory  log2(number of linearly stable states).
(a) radial kernel T = lambda * sum_j c_j P_j, c_j ~ 2^{-j}, p = 2, l = 4;
(b) hierarchical kernel a P_l + b P_0, b = 0.05, p = 2, l = 4 (exact count of
    states as in Experiment 2);
(c) Hasse diagram of the sign-pattern poset V^S, |S| = 2 (p = 2, l = 1).
Outputs: exp8_regimes.pdf/.png, exp8_results.txt
"""
import itertools
import numpy as np
import matplotlib.pyplot as plt
from padicnet import radial_operator, averaging_matrix, solve_state, StateSet
import exp2_lib as e2

rng = np.random.default_rng(8)


def relax_to_state(T, h0, dt=0.05, tmax=4000.0):
    h = h0.copy()
    f = lambda x: -x + T @ np.tanh(x)
    for _ in range(int(tmax / dt)):
        k1 = f(h); k2 = f(h + dt / 2 * k1); k3 = f(h + dt / 2 * k2); k4 = f(h + dt * k3)
        h = h + dt / 6 * (k1 + 2 * k2 + 2 * k3 + k4)
        if np.max(np.abs(f(h))) < 1e-10:
            break
    s = solve_state(T, h)                # polish with Newton
    return s if s is not None else h


def tau_chi(T, h):
    N = T.shape[0]
    D = np.diag(1 - np.tanh(h) ** 2)
    J = -np.eye(N) + T @ D
    tau = 1.0 / (-np.max(np.linalg.eigvals(J).real))
    chi = np.linalg.norm(np.linalg.inv(np.eye(N) - T @ D), 2)
    return tau, chi


log = []
P, L = 2, 4
N = P ** L
h0 = 1e-3 * rng.normal(size=N)

# (a) radial kernel
c = 2.0 ** -np.arange(L + 1); c /= c.sum()
K = radial_operator(P, L, c)
LAM = np.round(np.concatenate([np.linspace(0.3, 0.95, 14), [0.97, 0.99, 1.01, 1.03], np.linspace(1.05, 2.0, 14)]), 4)
ra = {"tau": [], "chi": [], "mem": []}
for lam in LAM:
    T = lam * K
    h = relax_to_state(T, h0)
    t, x = tau_chi(T, h)
    S = StateSet()
    for g in [np.zeros(N), 2 * lam * np.ones(N), -2 * lam * np.ones(N)] + [rng.normal(0, 2 * lam, N) for _ in range(200)]:
        S.add(solve_state(T, g))
    stable = sum(1 for s in S.states if np.max(np.linalg.eigvals(-np.eye(N) + T * (1 - np.tanh(s) ** 2)[None, :]).real) < -1e-9)
    ra["tau"].append(t); ra["chi"].append(x); ra["mem"].append(np.log2(max(stable, 1)))
    log.append(f"radial lambda={lam:.3f}: tau={t:.3f} chi={x:.3f} states={len(S)} stable={stable}")

# (b) hierarchical kernel
B = 0.05
A = np.round(np.concatenate([np.linspace(0.3, 0.93, 12), [0.94, 0.945, 0.955, 0.96, 0.97, 0.98, 0.99, 1.005, 1.02, 1.04], np.linspace(1.06, 3.0, 18)]), 4)
Pl, P0 = averaging_matrix(P, L, L), averaging_matrix(P, L, 0)
hb = {"tau": [], "chi": [], "mem": []}
for a in A:
    T = a * Pl + B * P0
    h = relax_to_state(T, h0)
    t, x = tau_chi(T, h)
    if a > 1:
        tot, stab = e2.count(a, B, N)
    else:
        S = StateSet()
        for g in [np.zeros(N)] + [rng.normal(0, 2, N) for _ in range(200)]:
            S.add(solve_state(T, g))
        tot = len(S)
        stab = sum(1 for s in S.states if np.max(np.linalg.eigvals(-np.eye(N) + T * (1 - np.tanh(s) ** 2)[None, :]).real) < -1e-9)
    hb["tau"].append(t); hb["chi"].append(x); hb["mem"].append(np.log2(max(stab, 1)))
    log.append(f"hierarchical a={a:.3f} b={B}: tau={t:.3f} chi={x:.3f} states={tot} stable={stab}")

open("exp8_results.txt", "w").write("\n".join(log) + "\n")
print("\n".join(log[::4]))

# ---------------------------------------------------------------- figure
plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm", "font.size": 8.5,
                     "axes.linewidth": 0.6})
BLUE, ORANGE, GREEN, GRAY = "#2a78d6", "#eb6834", "#1baf7a", "#8a8a85"
fig = plt.figure(figsize=(6.6, 2.55))
gs = fig.add_gridspec(1, 3, width_ratios=[1, 1, 0.9], wspace=0.55)


def panel(ax, x, d, xc, xlabel, title, memmax):
    ax.semilogy(x, d["tau"], "-", color=BLUE, lw=1.4, label=r"relaxation time $\tau$ = susceptibility $\chi$")
    for v in np.atleast_1d(xc):
        ax.axvline(v, color=GRAY, lw=0.7, ls=":")
    ax.set_xlabel(xlabel); ax.set_title(title, fontsize=8.5)
    ax.set_ylim(0.8, 600)
    ax2 = ax.twinx()
    ax2.plot(x, d["mem"], "-", color=GREEN, lw=1.6, label=r"memory $\log_2(\#\mathrm{stable})$")
    ax2.set_ylim(-0.03 * memmax, 1.05 * memmax)
    ax2.tick_params(axis="y", colors=GREEN)
    ax.grid(color="#e6e6e3", lw=0.5); ax.set_axisbelow(True)
    return ax2


ax = fig.add_subplot(gs[0])
a2 = panel(ax, LAM, ra, 1.0, r"total coupling $\lambda$", r"(a) radial kernel", 2)
ax.text(0.32, 400, "one\nattractor", fontsize=7, color="#444", va="top")
ax.text(1.45, 400, "multi-\nstable", fontsize=7, color="#444", va="top")
h1, l1 = ax.get_legend_handles_labels(); h2, l2 = a2.get_legend_handles_labels()
ax = fig.add_subplot(gs[1])
a2 = panel(ax, A, hb, [1.0 - B, 1.0], r"local coupling $a$", r"(b) hierarchical kernel, $b=0.05$", N)
a2.set_ylabel(r"$\log_2(\#\mathrm{stable\ states})$", color=GREEN)
fig.legend(h1 + h2, l1 + l2, loc="upper center", ncol=2, frameon=False, fontsize=7, bbox_to_anchor=(0.36, -0.06))

# (c) Hasse diagram of V^S, |S| = 2
ax = fig.add_subplot(gs[2])
nodes = list(itertools.product([-1, 0, 1], repeat=2))
rank = lambda s: sum(1 for v in s if v != 0)
pos = {}
for r in range(3):
    lev = sorted([s for s in nodes if rank(s) == r])
    for i, s in enumerate(lev):
        pos[s] = ((i - (len(lev) - 1) / 2) * 1.6, r)
covers = [(s, t) for s in nodes for t in nodes if rank(t) == rank(s) + 1 and all(a == 0 or a == b for a, b in zip(s, t))]
for s, t in covers:
    ax.plot([pos[s][0], pos[t][0]], [pos[s][1], pos[t][1]], color="#b5b5b0", lw=0.8, zorder=1)
sym = {1: "+", -1: "−", 0: "0"}
for s in nodes:
    r = rank(s)
    col = BLUE if r == 2 else (ORANGE if r == 1 else "#666")
    ax.scatter(*pos[s], s=260, color="white", edgecolor=col, lw=1.2, zorder=2)
    ax.text(pos[s][0], pos[s][1], sym[s[0]] + sym[s[1]], ha="center", va="center", fontsize=6.5, zorder=3)
for r, lab in ((2, "stable (index 0)"), (1, "saddles, index 1"), (0, "index 2")):
    ax.text(-2.6, r + 0.38, lab, fontsize=6.5, va="center", color="#444")
ax.set_xlim(-3.2, 3.2); ax.set_ylim(-0.5, 2.8); ax.axis("off")
ax.set_title(r"(c) sign patterns, $|S|=2$", fontsize=8.5)
fig.savefig("exp8_regimes.pdf", bbox_inches="tight"); fig.savefig("exp8_regimes.png", dpi=200, bbox_inches="tight")


==> anc/padicnet.py <==
"""
padicnet.py -- finite p-adic recurrent networks on the tree G_l = Z_p / p^l Z_p.

Conventions (as in the paper):
  * neurons are I in G_l, written I = I_0 + I_1 p + ... + I_{l-1} p^{l-1};
    we store them as integers 0..p^l-1 (the integer value of I);
  * two neurons lie in the same ball of level j iff I = K (mod p^j);
  * P_j is the averaging operator over balls of level j (P_0 = global mean,
    P_l = identity on D^l);
  * a nonnegative radial kernel is T = sum_j c_j P_j, c_j >= 0, and its
    operator norm is lambda = sum_j c_j (Theorem 7.4 (i)).
In the orthonormal basis e_I = p^{l/2} 1_{I + p^l Z_p} of D^l (Lemma 3.2), the
matrix of T is the matrix built below, and the state equation of the
continuous network with zero input,  h = T tanh(h),  is exactly the finite
system solved here (Theorem 5.2).
"""
import numpy as np
from scipy.optimize import root


def averaging_matrix(p, l, j):
    """Matrix of P_j on D^l: (P_j)_{IK} = p^{j-l} if I = K mod p^j, else 0."""
    N = p ** l
    idx = np.arange(N)
    same = (idx[:, None] % p ** j) == (idx[None, :] % p ** j)
    return same * float(p) ** (j - l)


def radial_operator(p, l, c):
    """T = sum_{j=0}^{l} c_j P_j  (c has length l+1)."""
    return sum(cj * averaging_matrix(p, l, j) for j, cj in enumerate(c))


def coarse_couplings(c):
    """A_k = sum_{j >= k} c_j : coupling inside balls of level k."""
    return np.cumsum(np.asarray(c)[::-1])[::-1]


def solve_state(T, h0, tol=1e-11):
    """Newton-type solve of F(h) = h - T tanh h = 0 from h0. Returns h or None."""
    N = T.shape[0]
    F = lambda h: h - T @ np.tanh(h)
    J = lambda h: np.eye(N) - T * (1.0 / np.cosh(h) ** 2)[None, :]
    sol = root(F, h0, jac=J, method="hybr", options={"xtol": 1e-13})
    if sol.success and np.max(np.abs(F(sol.x))) < tol:
        return sol.x
    return None


def jacobian_dynamics(T, h):
    """Jacobian of the vector field  -h + T tanh h  at h."""
    N = T.shape[0]
    return -np.eye(N) + T * (1.0 / np.cosh(h) ** 2)[None, :]


def unstable_dimension(T, h):
    ev = np.linalg.eigvals(jacobian_dynamics(T, h))
    return int(np.sum(ev.real > 1e-9))


class StateSet:
    """Collects distinct states (sup-distance > tol)."""

    def __init__(self, tol=1e-6):
        self.tol, self.states = tol, []

    def add(self, h):
        if h is None:
            return False
        for s in self.states:
            if np.max(np.abs(s - h)) < self.tol:
                return False
        self.states.append(h)
        return True

    def __len__(self):
        return len(self.states)


def rms(h):
    """L^2(Z_p) norm of a function in D^l with values h(I): sqrt(mean h^2)."""
    return float(np.sqrt(np.mean(h ** 2)))

